Boundary Estimates for Certain Degenerate and Singular Parabolic Equations

We study the boundary behavior of non-negative solutions to a class of degenerate/singular parabolic equations, whose prototype is the parabolic $p$-Laplacian. Assuming that such solutions continuously vanish on some distinguished part of the lateral part $S_T$ of a Lipschitz cylinder, we prove Carleson-type estimates, and deduce some consequences under additional assumptions on the equation or the domain. We then prove analogous estimates for non-negative solutions to a class of degenerate/singular parabolic equations, of porous medium type.

==> carleson_25may2012.mac <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%  NOVEMBER 16 2009  %%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%% INTEGRALS %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\ine}{\int_{E}}
\newcommand{\iinet}{\iint_{E_T}}
\newcommand{\lpf}{\|f\|_{p,E}}
\newcommand{\lqf}{\|f\|_{q,E}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%% BALLS, CYLINDERS, DOMAINS  %%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\ovtau}{\bar{\tau}}
\newcommand{\ovep}{\bar{\eps}}
\newcommand{\ovdl}{\bar{\dl}}
\newcommand{\ovc}{\bar{c}}
\newcommand{\ovg}{\bar{\gm}}
\newcommand{\bry}{B_{\rho}(y)}
\newcommand{\kry}{K_{\rho}(y)}
\newcommand{\ple}{\pl E}
\newcommand{\ove}{\bar{E}}
\newcommand{\trpo}{\Big(\frac{c}{u\pto}\Big)^{p-2}}
\newcommand{\trmo}{\Big(\frac{c}{u\pto}\Big)^{m-1}}
\newcommand{\tpso}{\Big(\frac{u\pto}{c}\Big)^{2-p}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\datap}{p,N,C_o,C_1}
\newcommand{\datam}{m,N,C_o,C_1}
\newcommand{\pto}{(x_o,t_o)}
\newcommand{\prho}{(P_\rho)}
%%\newcommand{\ptb}{(\bar{x},\bar{t})}
\def\po{\left(x_o,t_o\right)}
\def\bx{\bar x}
\def\bt{\bar t}
\def\ox{\bar x}
\def\bxt{(\bx,\bt)}
\newcommand{\ukjm}{(u-k_j)_{-}}
\newcommand{\uhm}{(u-h)_{-}}
\newcommand{\umm}{(u-M)_{-}}
\newcommand{\ukpm}{(u-k)_{\pm}}
\newcommand{\ukp}{(u-k)_+}
\newcommand{\uknp}{(u-k_n)_+}
\newcommand{\uknpu}{(u-k_{n+1})_+}
\newcommand{\uknm}{(u-k_n)_-}
\newcommand{\ukm}{(u-k)_-}
\newcommand{\wkp}{(w-k)_+}
\newcommand{\wknp}{(w-k_n)_+}
\newcommand{\wknpu}{(w-k_{n+1})_+}
%%\newcommand{\tvls}[2]{\int_{#1}\kern-#2pt\raise4pt\hbox to15pt{\hrulefill}\ }
\newcommand{\wkm}{(w-k)_-}
\newcommand{\vkjm}{(v-k_j)_-}
\newcommand{\rscc}{\frac{e^{\frac{\tau}{p-2}}}{M}
(\dl\rho^p)^{\frac1{p-2}} } 
\newcommand{\ptb}{(\bar{x},\bar{t})}
\newcommand{\vkp}{(v-k)_+}
\newcommand{\vklm}{(v-\bar{\lm}k)_-}

\newcommand{\qrtpm}{Q_{\rho}^{\pm}(\theta)}
\newcommand{\qrtp}{Q_{\rho}^+(\theta)}
\newcommand{\qrtm}{Q_{\rho}^-(\theta)}
\newcommand{\qrttm}{Q_{2\rho}^-(\theta)}
\newcommand{\qrttp}{Q_{2\rho}^+(\theta)}
\newcommand{\tkn}{\tilde{K}_n}
\newcommand{\trn}{\tilde{\rho}_n}
\newcommand{\trsin}{\left(\frac{e^{\tau}}
{M^{2-p}\dl_1\rho^p}\right)^{\frac1{2-p}}}
\newcommand{\trspo}{\left(\frac{e^{\tau}}
{M^{2-p}\dl_1\rho^p}\right)^{\frac{p-1}{2-p}}}
\newcommand{\ppt}{\frac{\pl}{\pl\tau}}
\newcommand{\kwp}{(k-w)_+}
\newcommand{\kwpo}{[k-(k-w)_++\epsilon k]^{p-1}}
\newcommand{\ikfo}{\int_{K_{8}} }
\newcommand{\enw}{(\eps^n-w)_+ }
\newcommand{\efnp}{\frac{\eps^{n(2-p)}}{[1+\eps-s]^{p-1}}}
\newcommand{\iepnw}{\ikfo\z^p\tau_*\chi_{[\enw>s\eps^n]}dz}
%%\newcommand{\iepno}{\ikfo\z^p\tau_o\chi_{[\enw>s]}dz}
\newcommand{\lngep}{\frac{\gm}{\gm_o}\bigg(
\ln{\frac{1+\eps}{1+\eps-s}}\bigg)^{-p}}
\newcommand{\ipsin}[1]{\ikfo\z^p{#1}
\Psi_{\eps^n}\big[w(z,{#1})\big]dz}
\newcommand{\iphin}[1]{\ikfo\z^p{#1}
\Phi_{\eps^n}\big[w(z,{#1})\big]dz}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\ukno}{(u-k_{n+1})_+}
\newcommand{\tvls}[2]{\iint_{#1}\kern-#2pt\raise4pt\hbox to15pt{\hrulefill}\ }
\newcommand{\uqo}{\bint_{K_\rho} u^q(\cdot,0)dx} 
\newcommand{\uqonrm}{\Big(\uqo\Big)^{\frac1q}} 
\newcommand{\uqoo}{\bint_{K_\rho(x_o)}u^q(\cdot,t_o)dx} 
\newcommand{\uqoonrm}{\Big(\uqoo\Big)^{\frac1q}} 
\newcommand{\uroo}{\bint_{K_{4\rho}(x_o)} 
u^r(\cdot,t_o-\dl)dx} 
\newcommand{\uroonrm}{\Big(\uroo\Big)^{\frac1r}} 
\newcommand{\uro}{\bint_{K_{4\rho}} u^r(\cdot,-\dl)dx} 
\newcommand{\uronrm}{\Big(\uro\Big^{\frac1r}} 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\etavect}{\mbox{\boldmath$\eta$}}
\newcommand{\partiphi}{\frac{\partial\Phi}{\partial x_i}}
\newcommand{\partlphi}{\frac{\partial\Phi}{\partial x_l}}
\newcommand{\partlkphi}{\frac{\partial^2\Phi}{\partial x_k\partial x_l}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\def\eqn#1{
\def\theequation{#1}}

\def\doublespaced{\baselineskip=\normalbaselineskip \multiply\baselineskip by 2} 
\def\doublespace{\doublespaced} 
\def\singlespaced{\baselineskip=\normalbaselineskip} 
\def\singlespace{\singlespaced} 
%\DeclareMathOperator{\osc}{\text{osc}}
\newcommand{\grad}{\nabla}
\renewcommand{\div}{\nabla \cdot}
\newcommand{\hd}{\mbox{H-dim}\;} 
\newcommand{\qdb}{\mbox{ $ \bar{C}_d ( x^*, t^* ) $ } } 
\newcommand{\qd}{\mbox{ $ B_d ( x^* , t^* ) $ }} 
\newcommand{\mm}{\mbox{ $ { \ds \min_{\{ ( y, s ) \in C \}} } \: \hat{ g } ( y, s ) $ } } 
\newcommand{\imm}{\mbox{ $ { \ds \inf_{ ( y, s ) \in C } } \: \hat{g} ( y, s ) $ } } 
\newcommand{\fb}[1]{{ \bf {#1}}} 
\newcommand{\dar}[2]{\mbox{ $ { \ds 
\partial^{{#1}}{#2}}$ }} 
\newcommand{\ina}[1]{- \hs{-.50cm} \: \int\limits_{{#1}} } 
\newcommand{\co}[1]{ \| { #1 } \|_{\mbox{\tiny comm}}} 
\newcommand{\lp}{ L^p_{ 1, 1/2} } 
\newcommand{\dst}{ I \hspace{-.15cm} D_n } 
\newcommand{\dez}{I \hspace{-.15cm} D } 
\newcommand{\Int}[2]{\mbox{ $ {\displaystyle \int _{#1}^{#2}} $ }} 
%\newcommand{\rn}[1]{\mathbf{R}^{#1}} 
\newcommand{\Itl}[2]{\mbox{ ${\displaystyle \int\limits_{#1}^{#2}} $}} 
\newcommand{\su}[1]{\mbox{${\displaystyle\sum_{#1}}$} } 
\newcommand{\Su}[2]{\mbox{${\displaystyle \sum_{#1}^{#2}}$}} 
\newcommand{\R}{\mathbb{R}}
\newcommand{\Z}{\mathbb{Z}}
\newcommand{\re}{ \mathbf{R}} 
\newcommand{\ce}{ \mathbf{C}} 
\newcommand{\beq}{
\begin{equation}
	} 
	\newcommand{\bea}[1]{
	\begin{array}{#1}
		} 
		\newcommand{\eeq}{ 
	\end{equation}
	} 
	\newcommand{\ea}{ 
\end{array}
} 
\newcommand{\ep}{\epsilon} 
\newcommand{\e}{\epsilon} 
\newcommand{\es}{\emptyset} 
%\newcommand{\itl}[1]{\mbox{ ${\displaystyle \int\limits_{#1}}$}} 
%\newcommand{\al}{\alpha} 
%\newcommand{\ga}{\gamma} 
\newcommand{\ps}{\psi} 
\newcommand{\de}{\delta} 
%\newcommand{\ds}{\displaystyle} 
\newcommand{\ts}{\textstyle} 
\newcommand{\rar}{\mbox{$\rightarrow$}} 
\newcommand{\lar}{\mbox{$\leftarrow$}} 
\newcommand{\ran}{\rangle} 
\newcommand{\lan}{\langle} 
\newcommand{\Ga}{\Gamma} 
%\newcommand{\la}{\lambda} 
%\newcommand{\La}{\Lambda} 
\newcommand{\ar}{
\partial} 
%\newcommand{\si}{\sigma} 
%\newcommand{\Si}{\Sigma} 
%\newcommand{\om}{\omega} 
%\newcommand{\Om}{\Omega} 
%\newcommand{\be}{\beta} 
\newcommand{\ch}{\chi} 
\newcommand{\Ps}{\Psi} 
\newcommand{\ph}{\phi} 
\newcommand{\he}{\theta} 
\newcommand{\He}{\Theta} 
\newcommand{\Ph}{\Phi} 
\newcommand{\hs}[1]{\mbox{$ \hspace{#1}$}} 
\newcommand{\vs}[1]{\mbox{$\vspace{#1}$}} 
\newcommand{\sem}{\setminus} 
\newcommand{\ze}{\zeta} 
\newcommand{\De}{\Delta} 
\newcommand{\ti}{\tilde} 
\newcommand{\etarho}{\eta_{\rho}}
%\newcommand{\noi}{\noindent} 
\def\singlespace{\singlespaced}
